Labeling Gaps Between Words: Recognizing Overlapping Mentions with Mention Separators

In this paper, we propose a new model that is capable of recognizing overlapping mentions. We introduce a novel notion of mention separators that can be effectively used to capture how mentions overlap with one another. On top of a novel multigraph representation that we introduce, we show that efficient and exact inference can still be performed. We present some theoretical analysis on the differences between our model and a recently proposed model for recognizing overlapping mentions, and discuss the possible implications of the differences. Through extensive empirical analysis on standard datasets, we demonstrate the effectiveness of our approach.

==> anc/hypergraph-spurious-a.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$^{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=-4,y=9.5,L={an}]{Word0}
\Vertex[x=0,y=9.5,L={Apache}]{Word1}
\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-b.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$^{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=-4,y=9.5,L={an}]{Word0}
\Vertex[x=0,y=9.5,L={Apache}]{Word1}
\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
%\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-c.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$^{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=-4,y=9.5,L={an}]{Word0}
\Vertex[x=0,y=9.5,L={Apache}]{Word1}
\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
%\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-1.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}_1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}_0$}]{E0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}_1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$_{0}$}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$_{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}_0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

%\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
%\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

%\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
%\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

%\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-1a.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}_1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}_0$}]{E0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}_1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$_{0}$}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$_{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}_0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

%\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
%\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

%\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
%\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

%\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-1b.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}_1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}_0$}]{E0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}_1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$_{0}$}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$_{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}_0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

%\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
%\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

%\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
%\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

%\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
%\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-1c.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}_1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}_0$}]{E0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}_1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$_{0}$}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$_{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}_0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

%\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
%\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

%\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
%\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

%\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
%\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-2.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}_0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$_{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}_0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

%\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

%\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

%\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-2a.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}_0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$_{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}_0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

%\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

%\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

%\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-2b.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}_0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$_{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}_0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

%\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

%\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

%\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
%\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-2c.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}_0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$_{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}_0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

%\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

%\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

%\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
%\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}

\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-3.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}_1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}_1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$_{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
%\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
%\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-3a.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}_1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}_1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$_{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
%\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
%\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-3b.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}_1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}_1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$_{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
%\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
%\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
%\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-3c.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}_0$}]{A0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}_1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
%{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}_1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$_{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
%\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
%\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
%\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
%\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4a.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=0.5,y=6.4,L={\scriptsize{}I${}^1$}]{B01a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=-0.5,y=6.1,L={\scriptsize{}I${}^1$}]{B01b}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=4.5,y=6.4,L={\scriptsize{}I${}^2$}]{B02a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=3.5,y=6.1,L={\scriptsize{}I${}^2$}]{B02b}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01a);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01b) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B01a) to[out=-90,in=90] node[right=-2pt, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02a) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
\draw[edgeon ]   (B02b) to[out=-90,in=90] node[left, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01b);
\draw[edgeon ]   (B01a) to[out=0,in=180] node[above]{\color{bblue}C} (B02a);
\draw[edgeon ]   (B01b) to[out=0,in=180] node[below=-2pt, near end]{\color{bblue}C} (B02b);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-32.5,in=30] (XB01);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-32.5,in=30] node[below, near start]{\color{bblue}E} (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4b.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=0.5,y=6.4,L={\scriptsize{}I${}^1$}]{B01a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=-0.5,y=6.1,L={\scriptsize{}I${}^1$}]{B01b}}

{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01a);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01b) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B01a) to[out=-90,in=90] node[right=-2pt, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01b);
\draw[edgeon ]   (B01a) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B01b) to[out=0,in=180] node[below=-2pt, near end]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-32.5,in=30] (XB01);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-32.5,in=30] node[below, near start]{\color{bblue}E} (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4c.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=0.5,y=6.4,L={\scriptsize{}I${}^1$}]{B01a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=-0.5,y=6.1,L={\scriptsize{}I${}^1$}]{B01b}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=4.5,y=6.4,L={\scriptsize{}I${}^2$}]{B02a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=3.5,y=6.1,L={\scriptsize{}I${}^2$}]{B02b}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01a);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01b) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B01a) to[out=-90,in=90] node[right=-2pt, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02a) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
\draw[edgeon ]   (B02b) to[out=-90,in=90] node[left, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01b);
\draw[edgeon ]   (B01a) to[out=0,in=180] node[above]{\color{bblue}C} (B02a);
%\draw[edgeon ]   (B01b) to[out=0,in=180] node[below=-2pt, near end]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-32.5,in=30] (XB01);
\draw[edgeon ,hyperedge_red] (B01b) to[out=-27.5,in=-150,looseness=0.5] (B02b);
\draw[edgeon ,hyperedge_red] (B01b) to[out=-32.5,in=30] node[below, near start]{\color{bblue}E} (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4d.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=0.5,y=6.4,L={\scriptsize{}I${}^1$}]{B01a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=-0.5,y=6.1,L={\scriptsize{}I${}^1$}]{B01b}}

{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01a);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01b) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B01a) to[out=-90,in=90] node[right=-2pt, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01b);
%\draw[edgeon ]   (B01a) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
\draw[edgeon ]   (B01b) to[out=0,in=180] node[below=-2pt, near end]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-32.5,in=30] (XB01);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-32.5,in=30] node[below, near start]{\color{bblue}E} (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4dd.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={\large A${}^1$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={\large A${}^2$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={\large E${}^1$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={\large E${}^2$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={\large T$^{1}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={\large T$^{2}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={\large I${}^1$}]{B00}}

%{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=0.5,y=6.4,L={\scriptsize{}I${}_1$}]{B01a}}
%{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=-0.5,y=6.1,L={\scriptsize{}I${}_1$}]{B01b}}

{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={\large I${}^2$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\large I${}^3$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] (B01);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01b) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B01) to[out=-90,in=90] (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] (B01);
%\draw[edgeon ]   (B01a) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
\draw[edgeon ]   (B01) to[out=0,in=180] (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-32.5,in=30] (XB01);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-32.5,in=30] node[below, near start]{\color{bblue}E} (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4e.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=0.5,y=6.4,L={\scriptsize{}I${}^1$}]{B01a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=-0.5,y=6.1,L={\scriptsize{}I${}^1$}]{B01b}}

{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01a);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01b) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B01a) to[out=-90,in=90] node[right=-2pt, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01b);
%\draw[edgeon ]   (B01a) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B01b) to[out=0,in=180] node[below=-2pt, near end]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-32.5,in=30] (XB01);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-32.5,in=30] node[below, near start]{\color{bblue}E} (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4f.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=0.5,y=6.4,L={\scriptsize{}I${}^1$}]{B01a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=-0.5,y=6.1,L={\scriptsize{}I${}^1$}]{B01b}}

{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01a);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01b) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B01a) to[out=-90,in=90] node[right=-2pt, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01b);
%\draw[edgeon ]   (B01a) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B01b) to[out=0,in=180] node[below=-2pt, near end]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
%\draw[edgeon ,hyperedge_red] (B01a) to[out=-32.5,in=30] (XB01);
\draw[edgeon ,hyperedge_red] (B01b) to[out=-27.5,in=-150,looseness=0.5] node[above]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01b) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4g.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=0.5,y=6.4,L={\scriptsize{}I${}^1$}]{B01a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=-0.5,y=6.1,L={\scriptsize{}I${}^1$}]{B01b}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=4.5,y=6.4,L={\scriptsize{}I${}^2$}]{B02a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=3.5,y=6.1,L={\scriptsize{}I${}^2$}]{B02b}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01a);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01b) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B01a) to[out=-90,in=90] node[right=-2pt, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02a) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
\draw[edgeon ]   (B02b) to[out=-90,in=90] node[left, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01b);
%\draw[edgeon ]   (B01a) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
\draw[edgeon ]   (B01b) to[out=0,in=180] node[below=-2pt, near end]{\color{bblue}C} (B02b);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01a) to[out=-27.5,in=150,looseness=0.5] node[above, near start]{\color{bblue}E} (B02a);
\draw[edgeon ,hyperedge_red] (B01a) to[out=-32.5,in=30] (XB01);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-32.5,in=30] node[below, near start]{\color{bblue}E} (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4h.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=0.5,y=6.4,L={\scriptsize{}I${}^1$}]{B01a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=-0.5,y=6.1,L={\scriptsize{}I${}^1$}]{B01b}}

{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01a);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01b) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B01a) to[out=-90,in=90] node[right=-2pt, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01b);
%\draw[edgeon ]   (B01a) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B01b) to[out=0,in=180] node[below=-2pt, near end]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01a) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01a) to[out=-32.5,in=30] (XB01);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_red] (B01b) to[out=-32.5,in=30] node[below, near start]{\color{bblue}E} (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-4i.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$_{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=0.5,y=6.4,L={\scriptsize{}I${}^1$}]{B01a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=-0.5,y=6.1,L={\scriptsize{}I${}^1$}]{B01b}}

{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=4.5,y=6.4,L={\scriptsize{}I${}^2$}]{B02a}}
{\tikzset{VertexStyle/.append style={verton,minimum size=6pt}}\Vertex[x=3.5,y=6.1,L={\scriptsize{}I${}^2$}]{B02b}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.5,L={an}]{Word0}
%\Vertex[x=0,y=9.5,L={Apache}]{Word1}
%\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

%\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
%\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
%\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01a);
%\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

%\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
%\draw[edgeon ]   (B01b) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
%\draw[edgeon ]   (B01a) to[out=-90,in=90] node[right=-2pt, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02a) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
\draw[edgeon ]   (B02b) to[out=-90,in=90] node[left, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01b);
%\draw[edgeon ]   (B01a) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B01b) to[out=0,in=180] node[below=-2pt, near end]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
%\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01a) to[out=-27.5,in=150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02a);
\draw[edgeon ,hyperedge_red] (B01a) to[out=-32.5,in=30] (XB01);
\draw[edgeon ,hyperedge_red] (B01b) to[out=-27.5,in=-150,looseness=0.5] (B02b);
\draw[edgeon ,hyperedge_red] (B01b) to[out=-32.5,in=30] node[below, near start]{\color{bblue}E} (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/hypergraph-spurious-steps/hypergraph-spurious-steps.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}
\usepackage{multirow}
\usepackage{standalone}

\begin{document}
\begin{tabular}{r|lll}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{5em}
1)
\includestandalone{hypergraph-spurious-1}
\end{minipage}
&
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{5em}
1a)
\includestandalone{hypergraph-spurious-1a}
\end{minipage}
&
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{5em}
1b)
\includestandalone{hypergraph-spurious-1b}
\end{minipage}
&
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{5em}
1c)
\includestandalone{hypergraph-spurious-1c}
\end{minipage}
\\\hline
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{5em}
2)
\includestandalone{hypergraph-spurious-2}
\end{minipage}
&
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{5em}
2a)
\includestandalone{hypergraph-spurious-2a}
\end{minipage}
&
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{4em}
2b)
\includestandalone{hypergraph-spurious-2b}
\end{minipage}
&
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{5em}
2c)
\includestandalone{hypergraph-spurious-2c}
\end{minipage}
\\\hline
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{8em}
3)
\includestandalone{hypergraph-spurious-3}
\end{minipage}
&
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{8em}
3a)
\includestandalone{hypergraph-spurious-3a}
\end{minipage}
&
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{8em}
3b)
\includestandalone{hypergraph-spurious-3b}
\end{minipage}
&
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{minipage}[b]{8em}
3c)
\includestandalone{hypergraph-spurious-3c}
\end{minipage}
\\\hline
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%4)
\multirow{3}{*}{
	\begin{minipage}[b]{8em}
	4)
	\includestandalone{hypergraph-spurious-4}
	\end{minipage}
}
&
\begin{minipage}[b]{8em}
4a)
\includestandalone{hypergraph-spurious-4a}
\end{minipage}
&
\begin{minipage}[b]{8em}
4b)
\includestandalone{hypergraph-spurious-4b}
\end{minipage}
&
\begin{minipage}[b]{8em}
4c)
\includestandalone{hypergraph-spurious-4c}
\end{minipage}
\\
&
\begin{minipage}[b]{8em}
4d)
\includestandalone{hypergraph-spurious-4d}
\end{minipage}
&
\begin{minipage}[b]{8em}
4e)
\includestandalone{hypergraph-spurious-4e}
\end{minipage}
&
\begin{minipage}[b]{8em}
4f)
\includestandalone{hypergraph-spurious-4f}
\end{minipage}
\\
&
\begin{minipage}[b]{8em}
4g)
\includestandalone{hypergraph-spurious-4g}
\end{minipage}
&
\begin{minipage}[b]{8em}
4h)
\includestandalone{hypergraph-spurious-4h}
\end{minipage}
&
\begin{minipage}[b]{8em}
4i)
\includestandalone{hypergraph-spurious-4i}
\end{minipage}
\end{tabular}
\end{document}

==> anc/hypergraph-spurious.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={A${}^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={A${}^1$}]{A1}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=9.0,L={A}]{A2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={E${}^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={E${}^1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={E}]{E2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={T$^{1}$}]{T1}}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=7.25,L={T$^{2}$}]{T2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=6.25,L={I${}^0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I${}^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I${}^2$}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
{\tikzset{VertexStyle/.append style={vertoff,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=-4,y=9.5,L={an}]{Word0}
\Vertex[x=0,y=9.5,L={Apache}]{Word1}
\Vertex[x=4,y=9.5,L={helicopter}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon ,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
%\draw[edgeon ,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon ,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon ,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
%\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon ,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon ,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
%\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
%\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

\draw[edgeoff]   (T0) to[out=0,in=90] (XT0);
\draw[edgeoff,shade]   (T1) to[out=0,in=90] (XT1);
\draw[edgeoff]   (T2) to[out=0,in=90] (XT2);
%\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] node[left, near start]{\color{bblue}A} (B01);
\draw[edgeoff,shade]   (T2) to[out=-90,in=90] (B02);
%\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

\draw[edgeoff,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ]   (B01) to[out=-90,in=90] node[left, near start]{\color{bblue}D} (XB01);
\draw[edgeon ]   (B02) to[out=-90,in=90] node[right, near start]{\color{bblue}F} (XB02);
%\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ]   (B00) to[out=0,in=180] node[above]{\color{bblue}B} (B01);
\draw[edgeon ]   (B01) to[out=0,in=180] node[above]{\color{bblue}C} (B02);
%\draw[edgeon ]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
\draw[edgeoff,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red] (B01) to[out=-27.5,in=-150,looseness=0.5] node[below, near start]{\color{bblue}E} (B02);
\draw[edgeon ,hyperedge_red] (B01) to[out=-32.5,in=30] (XB01);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
%\draw[edgeoff,hyperedge_green,shade] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{document}

==> anc/linear-example.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}

{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=-4,y=9.0,L={B}]{B0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={B}]{B1}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=4,y=9.0,L={B}]{B2}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=8,y=9.0,L={B}]{B3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={A}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=-4,y=8.125,L={I}]{I0}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=0,y=8.125,L={I}]{I1}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={I}]{I2}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={I}]{I3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={E}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=blue!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=7.25,L={O}]{O0}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=0,y=7.25,L={O}]{O1}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=4,y=7.25,L={O}]{O2}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=8,y=7.25,L={O}]{O3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={T$_{}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-7,y=8.125,L={R}]{ROOT}}
%{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=-4,y=6.25,L={I}]{B00}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={I}]{B01}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={I}]{B02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={I}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=11,y=8.125,L={X}]{LEAF}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-1.5,y=6.75,L={X}]{XT0}}
%{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
%{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.25,L={X}]{XB01}}
%{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=4,y=5.25,L={X}]{XB02}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=-4,y=9.6,L={the}]{Word0}
\Vertex[x=0,y=9.6,L={[human}]{Word1}
\Vertex[x=4,y=9.6,L={TCF-1}]{Word2}
\Vertex[x=8,y=9.6,L={protein]${}_1$}]{Word2}
%\Vertex[x=8,y=8.0,L={region]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon,shade] (ROOT) to [out=30,in=-150,looseness=0] (B0);
\draw[edgeon,shade] (ROOT) to [out=0,in=180,looseness=0] (I0);
\draw[edgeon] (ROOT) to [out=-30,in=150,looseness=0] (O0);

\draw[edgeon,shade]  (B0) to [out=0,in=180,looseness=0] (B1);
\draw[edgeon,shade]  (B0) to [out=-30,in=150,looseness=0] (I1);
\draw[edgeon,shade]  (B0) to [out=-60,in=120,looseness=0] (O1);

\draw[edgeon,shade]  (I0) to [out=30,in=-150,looseness=0] (B1);
\draw[edgeon,shade]  (I0) to [out=0,in=180,looseness=0] (I1);
\draw[edgeon,shade]  (I0) to [out=-30,in=150,looseness=0] (O1);

\draw[edgeon]  (O0) to [out=60,in=-120,looseness=0] (B1);
\draw[edgeon,shade]  (O0) to [out=30,in=-150,looseness=0] (I1);
\draw[edgeon,shade]  (O0) to [out=0,in=180,looseness=0] (O1);


\draw[edgeon,shade]  (B1) to [out=0,in=180,looseness=0] (B2);
\draw[edgeon]  (B1) to [out=-30,in=150,looseness=0] (I2);
\draw[edgeon,shade]  (B1) to [out=-60,in=120,looseness=0] (O2);

\draw[edgeon,shade]  (I1) to [out=30,in=-150,looseness=0] (B2);
\draw[edgeon,shade]  (I1) to [out=0,in=180,looseness=0] (I2);
\draw[edgeon,shade]  (I1) to [out=-30,in=150,looseness=0] (O2);

\draw[edgeon,shade]  (O1) to [out=60,in=-120,looseness=0] (B2);
\draw[edgeon,shade]  (O1) to [out=30,in=-150,looseness=0] (I2);
\draw[edgeon,shade]  (O1) to [out=0,in=180,looseness=0] (O2);


\draw[edgeon,shade]  (B2) to [out=0,in=180,looseness=0] (B3);
\draw[edgeon,shade]  (B2) to [out=-30,in=150,looseness=0] (I3);
\draw[edgeon,shade]  (B2) to [out=-60,in=120,looseness=0] (O3);

\draw[edgeon,shade]  (I2) to [out=30,in=-150,looseness=0] (B3);
\draw[edgeon]  (I2) to [out=0,in=180,looseness=0] (I3);
\draw[edgeon,shade]  (I2) to [out=-30,in=150,looseness=0] (O3);

\draw[edgeon,shade]  (O2) to [out=60,in=-120,looseness=0] (B3);
\draw[edgeon,shade]  (O2) to [out=30,in=-150,looseness=0] (I3);
\draw[edgeon,shade]  (O2) to [out=0,in=180,looseness=0] (O3);

\draw[edgeon,shade] (B3) to [out=-30,in=150,looseness=0] (LEAF);
\draw[edgeon] (I3) to [out=0,in=180,looseness=0] (LEAF);
\draw[edgeon,shade] (O3) to [out=30,in=-150,looseness=0] (LEAF);

\end{tikzpicture}
\end{document}

==> anc/models-example1.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tabular}{c}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.0}} % Make it transparent

%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-5.75,y=6.0,L={{ }}]{pad}}

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=9.0,L={\large A$^0$}]{A0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=9.0,L={\large A$^1$}]{A1}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\large A$^2$}]{A2}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=9.0,L={\large A$^3$}]{A3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=9.0,L={A}]{A4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=9.0,L={A}]{A5}}

\tikzset{VertexStyle/.append style={
  ball color=orange!30}
}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=-4,y=8.125,L={\large E$^0$}]{E0}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=8.125,L={\large E$^1$}]{E1}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.125,L={\large E$^2$}]{E2}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.125,L={\large E$^3$}]{E3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.125,L={E}]{E4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.125,L={E}]{E5}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=7.25,L={\large T$^{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=7.25,L={\large T$^{1}$}]{T1}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=7.25,L={\large T$^{2}$}]{T2}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=7.25,L={\large T$^{3}$}]{T3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=7.25,L={T$_{}$}]{T4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=7.25,L={T$_{}$}]{T5}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=-4,y=6.25,L={\large I$^0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.25,L={\large I$^1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\large I$^2$}]{B02}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.25,L={\large I$^3$}]{B03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=6.25,L={B$_{0}$}]{B04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=6.25,L={B$_{0}$}]{B05}}

%\tikzset{VertexStyle/.append style={
%  ball color=blue!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=4.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=4.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=4.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=4.5,L={O$_{1}$}]{O13}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=4.5,L={O$_{1}$}]{O14}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=4.5,L={O$_{1}$}]{O15}}
%
%\tikzset{VertexStyle/.append style={
%  ball color=green!20}
%}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=3.5,L={B$_{1}$}]{B15}}

{
\tikzset{VertexStyle/.append style={
  ball color=gray!20,
  minimum size = 18pt}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-2,y=6.75,L={X}]{XT0}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=2.0,y=6.75,L={X}]{XT1}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=6.0,y=6.75,L={X}]{XT2}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=10.0,y=6.75,L={X}]{XT3}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=14.0,y=6.75,L={X}]{XT4}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=18.0,y=6.75,L={X}]{XT5}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=-4,y=5.25,L={X}]{XB00}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=0,y=5.25,L={X}]{XB01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.25,L={X}]{XB02}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.25,L={X}]{XB03}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=5.25,L={X}]{XB04}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=16,y=5.25,L={X}]{XB05}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=-4,y=2.5,L={X}]{XB10}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=0,y=2.5,L={X}]{XB11}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=4,y=2.5,L={X}]{XB12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=2.5,L={X}]{XB13}}
%{\tikzset{VertexStyle/.append style=vertoff}\Vertex[x=12,y=2.5,L={X}]{XB14}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=2.5,L={X}]{XB15}}
}
% Words

% Ellipsis
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={\dots}]{A-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.25,L={\dots}]{B0-1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=9.0,L={\dots}]{A2}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-4,y=8.0,L={$k$}]{E0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.0,L={$k+1$}]{E1}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.25,L={\dots}]{B02}}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=-4,y=9.6,L={the}]{Word0}
\Vertex[x=0,y=9.6,L={[human}]{Word1}
\Vertex[x=4,y=9.6,L={[TCF-1]${}_2$}]{Word2}
\Vertex[x=8,y=9.6,L={protein]${}_1$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon,hyperedge_red]   (A0) to[out=-30,in=-180] (A1);
\draw[edgeon,hyperedge_red]   (A1) to[out=-30,in=-180] (A2);
\draw[edgeon,hyperedge_red]   (A2) to[out=-30,in=-180] (A3);
%\draw[edgeon,hyperedge_red]   (A3) to[out=-30,in=-180] (A4);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-30,in=-180] (A5);
\draw[edgeon,hyperedge_red]   (A0) to[out=-35,in=90] (E0);
\draw[edgeon,hyperedge_red]   (A1) to[out=-35,in=90] (E1);
\draw[edgeon,hyperedge_red]   (A2) to[out=-35,in=90] (E2);
\draw[edgeon,hyperedge_red]   (A3) to[out=-35,in=90] (E3);
%\draw[edgeon,hyperedge_red]   (A4) to[out=-35,in=90] (E4);
%\draw[edgeon,hyperedge_red]   (A5) to[out=-35,in=90] (E5);

\draw[edgeon,hyperedge_orange]   (E0) to[out=-90,in=90] (T0);
\draw[edgeon,hyperedge_orange]   (E1) to[out=-90,in=90] (T1);
\draw[edgeon,hyperedge_orange]   (E2) to[out=-90,in=90] (T2);
\draw[edgeon,hyperedge_orange]   (E3) to[out=-90,in=90] (T3);
%\draw[edgeon,hyperedge_orange]   (E4) to[out=-90,in=90] (T4);
%\draw[edgeon,hyperedge_orange]   (E5) to[out=-90,in=90] (T5);

\draw[edgeon ]   (T0) to[out=0,in=90] (XT0);
\draw[edgeon ,shade]   (T1) to[out=0,in=90] (XT1);
\draw[edgeon ,shade]   (T2) to[out=0,in=90] (XT2);
\draw[edgeon ]   (T3) to[out=0,in=90] (XT3);
%\draw[edgeon ]   (T4) to[out=0,in=90] (XT4);
%\draw[edgeon ]   (T5) to[out=0,in=90] (XT5);

\draw[edgeon ,shade]   (T0) to[out=-90,in=90] (B00);
\draw[edgeon ]   (T1) to[out=-90,in=90] (B01);
\draw[edgeon ]   (T2) to[out=-90,in=90] (B02);
\draw[edgeon ,shade]   (T3) to[out=-90,in=90] (B03);
%\draw[edgeoff]   (T4) to[out=-90,in=90] (B04);
%\draw[edgeoff]   (T5) to[out=-90,in=90] (B05);

\draw[edgeon ,shade]   (B00) to[out=-90,in=90] (XB00);
\draw[edgeon ,shade]   (B01) to[out=-90,in=90] (XB01);
\draw[edgeon ,shade]   (B02) to[out=-90,in=90] (XB02);
\draw[edgeon ]   (B03) to[out=-90,in=90] (XB03);
%\draw[edgeoff]   (B04) to[out=-90,in=90] (XB04);
%\draw[edgeoff]   (B05) to[out=-90,in=90] (XB05);

\draw[edgeon ,shade]   (B00) to[out=0,in=180] (B01);
\draw[edgeon ]   (B01) to[out=0,in=180] (B02);
\draw[edgeon ,shade]   (B02) to[out=0,in=180] (B03);
%\draw[edgeoff]   (B03) to[out=0,in=180] (B04);
%\draw[edgeoff]   (B04) to[out=0,in=180] (B05);

%\draw[edgeoff]   (B00) to[out=-30,in=150] (O11);
%\draw[edgeoff]   (B01) to[out=-30,in=150] (O12);
%\draw[edgeoff]   (B02) to[out=-30,in=150] (O13);
%\draw[edgeoff]   (B03) to[out=-30,in=150] (O14);
%\draw[edgeoff]   (B04) to[out=-30,in=150] (O15);

\draw[edgeon ,hyperedge_red,shade] (B00) to[out=-27.5,in=-150,looseness=0.5] (B01);
\draw[edgeon ,hyperedge_red,shade] (B00) to[out=-32.5,in=30] (XB00);
\draw[edgeon ,hyperedge_red,shade] (B01) to[out=-27.5,in=-150,looseness=0.5] (B02);
\draw[edgeon ,hyperedge_red,shade] (B01) to[out=-32.5,in=30] (XB01);
\draw[edgeon ,hyperedge_red] (B02) to[out=-27.5,in=-150,looseness=0.5] (B03);
\draw[edgeon ,hyperedge_red] (B02) to[out=-32.5,in=30] (XB02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-27.5,in=-150,looseness=0.5] (B02);
%\draw[edgeon ,hyperedge_green,shade] (B03) to[out=-32.5,in=30] (XB01);

%\draw[edgeon,hyperedge_purple]   (B00) to[out=-40,in=160] (O11);
%\draw[edgeon,hyperedge_purple]   (B00) to[out=-50,in=45] (XB00);
%
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=-160] (B01);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=-160] (B02);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=-160] (B03);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=-160] (B04);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=-160] (B05);
%\draw[edgeoff,hyperedge_green]   (B00) to[out=-15,in=125] (O11);
%\draw[edgeoff,hyperedge_green]   (B01) to[out=-15,in=125] (O12);
%\draw[edgeoff,hyperedge_green]   (B02) to[out=-15,in=125] (O13);
%\draw[edgeoff,hyperedge_green]   (B03) to[out=-15,in=125] (O14);
%\draw[edgeoff,hyperedge_green]   (B04) to[out=-15,in=125] (O15);
%
%\draw[edgeoff]   (O10) to[out=0,in=180] (O11);
%\draw[edgeoff]   (O11) to[out=0,in=180] (O12);
%\draw[edgeon ]   (O12) to[out=0,in=180] (O13);
%\draw[edgeon ]   (O13) to[out=0,in=180] (O14);
%\draw[edgeoff]   (O14) to[out=0,in=180] (O15);
%
%\draw[edgeoff]   (O10) to[out=-30,in=150] (B11);
%\draw[edgeoff]   (O11) to[out=-30,in=150] (B12);
%\draw[edgeoff]   (O12) to[out=-30,in=150] (B13);
%\draw[edgeoff]   (O13) to[out=-30,in=150] (B14);
%\draw[edgeon ]   (O14) to[out=-30,in=150] (B15);
%
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=-160,looseness=0.5] (O11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=-160,looseness=0.5] (O12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=-160,looseness=0.5] (O13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=-160,looseness=0.5] (O14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=-160,looseness=0.5] (O15);
%\draw[edgeoff,hyperedge_blue]   (O10) to[out=-15,in=125,looseness=0.5] (B11);
%\draw[edgeon, hyperedge_blue]   (O11) to[out=-15,in=125,looseness=0.5] (B12);
%\draw[edgeoff,hyperedge_blue]   (O12) to[out=-15,in=125,looseness=0.5] (B13);
%\draw[edgeoff,hyperedge_blue]   (O13) to[out=-15,in=125,looseness=0.5] (B14);
%\draw[edgeoff,hyperedge_blue]   (O14) to[out=-15,in=125,looseness=0.5] (B15);
%
%\draw[edgeoff]   (B10) to[out=-90,in=90] (XB10);
%\draw[edgeoff]   (B11) to[out=-90,in=90] (XB11);
%\draw[edgeoff]   (B12) to[out=-90,in=90] (XB12);
%\draw[edgeon ]   (B13) to[out=-90,in=90] (XB13);
%\draw[edgeoff]   (B14) to[out=-90,in=90] (XB14);
%\draw[edgeon ]   (B15) to[out=-90,in=90] (XB15);
%
%\draw[edgeoff]   (B10) to[out=0,in=180] (B11);
%\draw[edgeoff]   (B11) to[out=0,in=180] (B12);
%\draw[edgeon ]   (B12) to[out=0,in=180] (B13);
%\draw[edgeoff]   (B13) to[out=0,in=180] (B14);
%\draw[edgeoff]   (B14) to[out=0,in=180] (B15);
\end{tikzpicture}
\end{tabular}
\end{document}

==> anc/models-example2.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tabular}{c}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={R}]{ROOT}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-3,y=7.5,L={R}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-3,y=4.5,L={T$_{1}$}]{T1}}

\tikzset{VertexStyle/.append style={
  ball color=blue!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.5,L={O$_0$}]{O00}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=4,y=8.5,L={O$_1$}]{O01}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=8,y=8.5,L={O$_2$}]{O02}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=12,y=8.5,L={O$_3$}]{O03}}

%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=5.5,L={O$_{1}$}]{O13}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style={verton,,shade}}\Vertex[x=0,y=6.5,L={I$_0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.5,L={I$_1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.5,L={I$_2$}]{B02}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=6.5,L={I$_3$}]{B03}}

%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B13}}

\tikzset{VertexStyle/.append style={
  ball color=gray!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=15,y=7.5,L={X}]{L0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=15,y=4.5,L={L}]{L1}}

% Words

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=0,y=9.1,L={the}]{Word0}
\Vertex[x=4,y=9.1,L={human}]{Word1}
\Vertex[x=8,y=9.1,L={TCF-1}]{Word2}
\Vertex[x=12,y=9.1,L={protein}]{Word3}

\Vertex[x=-1.75,y=9.1,L={\color{red}\footnotesize\texttt{X}}]{Bound0}
\Vertex[x=2,y=9.1,L={\color{red}\textbf{[}}]{Bound1}
\Vertex[x=6,y=9.1,L={\color{red}\textbf{-[}}]{Bound2}
\Vertex[x=10,y=9.1,L={\color{red}\textbf{]-}}]{Bound3}
\Vertex[x=13.5,y=9.1,L={\color{red}\textbf{]}}]{Bound4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon,hyperedge_red] (ROOT) to[out=-32.5,in=-180] (T0);
%\draw[edgeon,hyperedge_red] (ROOT) to[out=-30,in=-180] (T1);

\draw[edgeon ] (T0) to[out=30,in=-150,looseness=0] node[above=6pt,right=-9pt]{\footnotesize\bf\texttt{X}} (O00);
\draw[edgeon ,shade] (T0) to[out=-30,in=150,looseness=0] (B00);

\draw[edgeon ,shade] (O00) to[out=0,in=-180,looseness=0] (O01);
\draw[edgeon ] (O00) to[out=-60,in=120,looseness=0] node[above=12pt,right=-9pt]{\footnotesize\bf\texttt{S}} (B01);
\draw[edgeon ,shade] (B00) to[out=60,in=-120,looseness=0] (O01);

\draw[edgeon ,shade] (B00) to[out=30,in=150,looseness=0.5] (B01);
\draw[edgeon ,shade] (B00) to[out=15,in=165,looseness=0.5] (B01);
\draw[edgeon ,shade] (B00) to[out=0,in=-180,looseness=0.5] (B01);
\draw[edgeon ,shade] (B00) to[out=-15,in=-165,looseness=0.5] (B01);
\draw[edgeon ,shade] (B00) to[out=-30,in=-150,looseness=0.5] (B01);

\draw[edgeon ,shade] (O01) to[out=0,in=-180,looseness=0] (O02);
\draw[edgeon ,shade] (O01) to[out=-60,in=120,looseness=0] (B02);
\draw[edgeon ,shade] (B01) to[out=60,in=-120,looseness=0] (O02);

\draw[edgeon ,shade] (B01) to[out=30,in=150,looseness=0.5] (B02);
\draw[edgeon ,shade] (B01) to[out=15,in=165,looseness=0.5] (B02);
\draw[edgeon ] (B01) to[out=0,in=-180,looseness=0.5] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B02);
\draw[edgeon ,shade] (B01) to[out=-15,in=-165,looseness=0.5] (B02);
\draw[edgeon ,shade] (B01) to[out=-30,in=-150,looseness=0.5] (B02);

\draw[edgeon ,shade] (O02) to[out=0,in=-180,looseness=0] (O03);
\draw[edgeon ,shade] (O02) to[out=-60,in=120,looseness=0] (B03);
\draw[edgeon ,shade] (B02) to[out=60,in=-120,looseness=0] (O03);

\draw[edgeon ,shade] (B02) to[out=30,in=150,looseness=0.5] (B03);
\draw[edgeon ,shade] (B02) to[out=15,in=165,looseness=0.5] (B03);
\draw[edgeon ,shade] (B02) to[out=0,in=-180,looseness=0.5] (B03);
\draw[edgeon ] (B02) to[out=-15,in=-165,looseness=0.5] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B03);
\draw[edgeon ,shade] (B02) to[out=-30,in=-150,looseness=0.5] (B03);

\draw[edgeon ,shade] (O03) to[out=-30,in=150,looseness=0] (L0);
\draw[edgeon ] (B03) to[out=30,in=-150,looseness=0] node[above=3pt,right=-9pt]{\footnotesize\bf\texttt{E}} (L0);
\end{tikzpicture}
\end{tabular}
\end{document}

==> anc/models-example3.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tabular}{c}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=9.0,L={R}]{ROOT}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-3,y=7.5,L={R}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-3,y=4.5,L={T$_{1}$}]{T1}}

\tikzset{VertexStyle/.append style={
  ball color=blue!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.5,L={O$_0$}]{O00}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=4,y=8.5,L={O$_1$}]{O01}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=8,y=8.5,L={O$_2$}]{O02}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=12,y=8.5,L={O$_3$}]{O03}}

%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=5.5,L={O$_{1}$}]{O13}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style={verton,,shade}}\Vertex[x=0,y=6.5,L={I$_0$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.5,L={I$_1$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.5,L={I$_2$}]{B02}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=6.5,L={I$_3$}]{B03}}

%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=3.5,L={B$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={B$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={B$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=3.5,L={B$_{1}$}]{B13}}

\tikzset{VertexStyle/.append style={
  ball color=gray!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=15,y=7.5,L={X}]{L0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=15,y=4.5,L={L}]{L1}}

% Words

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=0,y=9.1,L={the}]{Word0}
\Vertex[x=4,y=9.1,L={IL2}]{Word1}
\Vertex[x=8,y=9.1,L={regulatory}]{Word2}
\Vertex[x=12,y=9.1,L={region}]{Word3}

\Vertex[x=-1.75,y=9.1,L={\color{red}\footnotesize\texttt{X}}]{Bound0}
\Vertex[x=2,y=9.1,L={\color{red}\textbf{[}}]{Bound1}
\Vertex[x=5.9,y=9.1,L={\color{red}\textbf{]-}}]{Bound2}
\Vertex[x=10.1,y=9.1,L={\color{red}\textbf{-}}]{Bound3}
\Vertex[x=13.5,y=9.1,L={\color{red}\textbf{]}}]{Bound4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black}}
\tikzset{edgeon/.append style={line width=0.75pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon,hyperedge_red] (ROOT) to[out=-32.5,in=-180] (T0);
%\draw[edgeon,hyperedge_red] (ROOT) to[out=-30,in=-180] (T1);

\draw[edgeon ] (T0) to[out=30,in=-150,looseness=0] node[above=6pt,right=-9pt]{\footnotesize\bf\texttt{X}} (O00);
\draw[edgeon ,shade] (T0) to[out=-30,in=150,looseness=0] (B00);

\draw[edgeon ,shade] (O00) to[out=0,in=-180,looseness=0] (O01);
\draw[edgeon ] (O00) to[out=-60,in=120,looseness=0] node[above=12pt,right=-9pt]{\footnotesize\bf\texttt{S}} (B01);
\draw[edgeon ,shade] (B00) to[out=60,in=-120,looseness=0] (O01);

\draw[edgeon ,shade] (B00) to[out=30,in=150,looseness=0.5] (B01);
\draw[edgeon ,shade] (B00) to[out=15,in=165,looseness=0.5] (B01);
\draw[edgeon ,shade] (B00) to[out=0,in=-180,looseness=0.5] (B01);
\draw[edgeon ,shade] (B00) to[out=-15,in=-165,looseness=0.5] (B01);
\draw[edgeon ,shade] (B00) to[out=-30,in=-150,looseness=0.5] (B01);

\draw[edgeon ,shade] (O01) to[out=0,in=-180,looseness=0] (O02);
\draw[edgeon ,shade] (O01) to[out=-60,in=120,looseness=0] (B02);
\draw[edgeon ,shade] (B01) to[out=60,in=-120,looseness=0] (O02);

\draw[edgeon ,shade] (B01) to[out=30,in=150,looseness=0.5] (B02);
\draw[edgeon ,shade] (B01) to[out=15,in=165,looseness=0.5] (B02);
\draw[edgeon ,shade] (B01) to[out=0,in=-180,looseness=0.5] (B02);
\draw[edgeon ] (B01) to[out=-15,in=-165,looseness=0.5] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B02);
\draw[edgeon ,shade] (B01) to[out=-30,in=-150,looseness=0.5] (B02);

\draw[edgeon ,shade] (O02) to[out=0,in=-180,looseness=0] (O03);
\draw[edgeon ,shade] (O02) to[out=-60,in=120,looseness=0] (B03);
\draw[edgeon ,shade] (B02) to[out=60,in=-120,looseness=0] (O03);

\draw[edgeon ,shade] (B02) to[out=30,in=150,looseness=0.5] (B03);
\draw[edgeon ] (B02) to[out=15,in=165,looseness=0.5] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B03);
\draw[edgeon ,shade] (B02) to[out=0,in=-180,looseness=0.5] (B03);
\draw[edgeon ,shade] (B02) to[out=-15,in=-165,looseness=0.5] (B03);
\draw[edgeon ,shade] (B02) to[out=-30,in=-150,looseness=0.5] (B03);

\draw[edgeon ,shade] (O03) to[out=-30,in=150,looseness=0] (L0);
\draw[edgeon ] (B03) to[out=30,in=-150,looseness=0] node[above=3pt,right=-9pt]{\footnotesize\bf\texttt{E}} (L0);
\end{tikzpicture}
\end{tabular}
\end{document}

==> anc/multigraph-example.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.5, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\definecolor{lightgray}{HTML}{C0C0C0}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.0,L={R}]{ROOT}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-3,y=7.5,L={R}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-3,y=4.5,L={T$_{1}$}]{T1}}

\tikzset{VertexStyle/.append style={
  ball color=blue!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.5,L={O$_{0}$}]{O00}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=4,y=8.5,L={O$_{1}$}]{O01}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=8,y=8.5,L={O$_{2}$}]{O02}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=12,y=8.5,L={O$_{3}$}]{O03}}

%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=5.5,L={O$_{1}$}]{O13}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=0,y=6.5,L={I$_{0}$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.5,L={I$_{1}$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.5,L={I$_{2}$}]{B02}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=6.5,L={I$_{3}$}]{B03}}

%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=3.5,L={I$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={I$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={I$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=3.5,L={I$_{1}$}]{B13}}

\tikzset{VertexStyle/.append style={
  ball color=gray!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=15,y=7.5,L={X}]{LEAF}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=15,y=6,L={L}]{L1}}
% Words

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\def\y{10.75}
\Vertex[x=-4,y=\y,L={(1)}]{Word00}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=-1.75,y=\y,L={\textbf{[}}]{Sep00s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=0,y=\y,L={the}]{Word01}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=1.75,y=\y,L={\textbf{]}}]{Sep01e}
\Vertex[x=2,y=\y,L={\textbf{-}}]{Sep01c}
\Vertex[x=2.25,y=\y,L={\textbf{[}}]{Sep01s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=4,y=\y,L={IL2}]{Word02}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=5.25,y=\y,L={\textbf{]}}]{Sep02e}
\Vertex[x=5.5,y=\y,L={\textbf{-}}]{Sep02c}
\Vertex[x=5.75,y=\y,L={\textbf{[}}]{Sep02s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=8,y=\y,L={regulatory}]{Word03}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=10,y=\y,L={\textbf{]}}]{Sep03e}
\Vertex[x=10.25,y=\y,L={\textbf{-}}]{Sep03c}
\Vertex[x=10.5,y=\y,L={\textbf{[}}]{Sep03s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=12,y=\y,L={region}]{Word04}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=13.5,y=\y,L={\textbf{]}}]{Sep04e}

\def\y{10.25}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=-4,y=\y,L={(2)}]{Word10}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=-1.75,y=\y,L={\textbf{[}}]{Sep10s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=0,y=\y,L={the}]{Word11}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=1.75,y=\y,L={\textbf{]}}]{Sep11e}
\Vertex[x=2,y=\y,L={\textbf{-}}]{Sep11c}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=2.25,y=\y,L={\textbf{[}}]{Sep11s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=4,y=\y,L={IL2}]{Word12}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=5.25,y=\y,L={\textbf{]}}]{Sep12e}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=5.5,y=\y,L={\textbf{-}}]{Sep12c}
\Vertex[x=5.75,y=\y,L={\textbf{[}}]{Sep12s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=8,y=\y,L={regulatory}]{Word13}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=10,y=\y,L={\textbf{]}}]{Sep13e}
\Vertex[x=10.25,y=\y,L={\textbf{-}}]{Sep13c}
\Vertex[x=10.5,y=\y,L={\textbf{[}}]{Sep13s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=12,y=\y,L={region}]{Word14}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=13.5,y=\y,L={\textbf{]}}]{Sep14e}

\def\y{9.75}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=-4,y=\y,L={(3)}]{Word20}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=-1.75,y=\y,L={\textbf{[}}]{Sep20s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=0,y=\y,L={the}]{Word21}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=1.75,y=\y,L={\textbf{]}}]{Sep21e}
\Vertex[x=2,y=\y,L={\textbf{-}}]{Sep21c}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=2.25,y=\y,L={\textbf{[}}]{Sep21s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=4,y=\y,L={IL2}]{Word22}
\Vertex[x=5.25,y=\y,L={\textbf{]}}]{Sep22e}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=5.5,y=\y,L={\textbf{-}}]{Sep22c}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=5.75,y=\y,L={\textbf{[}}]{Sep22s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=8,y=\y,L={regulatory}]{Word23}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=10,y=\y,L={\textbf{]}}]{Sep23e}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=10.25,y=\y,L={\textbf{-}}]{Sep23c}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=lightgray}}
\Vertex[x=10.5,y=\y,L={\textbf{[}}]{Sep23s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=12,y=\y,L={region}]{Word24}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=13.5,y=\y,L={\textbf{]}}]{Sep24e}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}

\renewcommand{\ttdefault}{pcr}

\def\y{9.25}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=-4,y=\y,L={(4)}]{Word30}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=-1.5,y=\y,L={\footnotesize\bf\texttt{X}}]{Sep30s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=0,y=\y,L={the}]{Word31}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=2,y=\y,L={\footnotesize\bf\texttt{S}}]{Sep31s}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=4,y=\y,L={IL2}]{Word32}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=5.5,y=\y,L={\footnotesize\bf\texttt{EC}}]{Sep32e}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=8,y=\y,L={regulatory}]{Word33}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=10.25,y=\y,L={\footnotesize\bf\texttt{C}}]{Sep33e}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
\Vertex[x=12,y=\y,L={region}]{Worde4}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=red}}
\Vertex[x=13.5,y=\y,L={\footnotesize\bf\texttt{E}}]{Sepe4e}
\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black,anchor=south}}
\tikzset{edgeon/.append style={line width=0.5pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon,hyperedge_red] (ROOT) to[out=0.5,in=-180] (T0);
%\draw[edgeon,hyperedge_red] (ROOT) to[out=0,in=-180] (T1);

\draw[edgeon ] (T0) to[out=30,in=-150,looseness=0] node{\footnotesize\bf\texttt{X}} (O00);
\draw[edgeon ,shade] (T0) to[out=-30,in=150,looseness=0] node{\footnotesize\bf\texttt{S}} (B00);
%\draw[edgeon ] (T1) to[out=30,in=-150,looseness=0] (O10);
%\draw[edgeon ] (T1) to[out=-30,in=150,looseness=0] (B10);

\draw[edgeon ,shade] (O00) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O01);
\draw[edgeon ] (O00) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B01);
\draw[edgeon ,shade] (B00) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O01);

\draw[edgeon ,shade] (B00) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B01);
\draw[edgeon ,shade] (B00) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}}(B01);
\draw[edgeon ,shade] (B00) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B01);
\draw[edgeon ,shade] (B00) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}}(B01);
\draw[edgeon ,shade] (B00) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}}(B01);

\draw[edgeon ,shade] (O01) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O02);
\draw[edgeon ,shade] (O01) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}}  (B02);
\draw[edgeon ,shade] (B01) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O02);

\draw[edgeon ,shade] (B01) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B02);
\draw[edgeon ,shade] (B01) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B02);
\draw[edgeon ,shade] (B01) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B02);
\draw[edgeon ] (B01) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B02);
\draw[edgeon ,shade] (B01) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B02);

\draw[edgeon ,shade] (O02) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O03);
\draw[edgeon ,shade] (O02) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B03);
\draw[edgeon ,shade] (B02) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O03);

\draw[edgeon ,shade] (B02) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B03);
\draw[edgeon ] (B02) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B03);
\draw[edgeon ,shade] (B02) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B03);
\draw[edgeon ,shade] (B02) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B03);
\draw[edgeon ,shade] (B02) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B03);

\draw[edgeon ,shade] (O03) to[out=-30,in=150,looseness=0] node[right=1pt]{\footnotesize\bf\texttt{X}} (LEAF);
\draw[edgeon ] (B03) to[out=30,in=-150,looseness=0] node{\footnotesize\bf\texttt{E}} (LEAF);

%\draw[edgeon ] (O10) to[out=0,in=-180,looseness=0] (O11);
%\draw[edgeon ] (O10) to[out=-60,in=120,looseness=0] (B11);
%\draw[edgeon ] (B10) to[out=60,in=-120,looseness=0] (O11);
%
%\draw[edgeon ] (B10) to[out=30,in=150,looseness=0.5] (B11);
%\draw[edgeon ] (B10) to[out=15,in=165,looseness=0.5] (B11);
%\draw[edgeon ] (B10) to[out=0,in=-180,looseness=0.5] (B11);
%\draw[edgeon ] (B10) to[out=-15,in=-165,looseness=0.5] (B11);
%\draw[edgeon ] (B10) to[out=-30,in=-150,looseness=0.5] (B11);
%
%\draw[edgeon ] (O11) to[out=0,in=-180,looseness=0] (O12);
%\draw[edgeon ] (O11) to[out=-60,in=120,looseness=0] (B12);
%\draw[edgeon ] (B11) to[out=60,in=-120,looseness=0] (O12);
%
%\draw[edgeon ] (B11) to[out=30,in=150,looseness=0.5] (B12);
%\draw[edgeon ] (B11) to[out=15,in=165,looseness=0.5] (B12);
%\draw[edgeon ] (B11) to[out=0,in=-180,looseness=0.5] (B12);
%\draw[edgeon ] (B11) to[out=-15,in=-165,looseness=0.5] (B12);
%\draw[edgeon ] (B11) to[out=-30,in=-150,looseness=0.5] (B12);
%
%\draw[edgeon ] (O12) to[out=0,in=-180,looseness=0] (O13);
%\draw[edgeon ] (O12) to[out=-60,in=120,looseness=0] (B13);
%\draw[edgeon ] (B12) to[out=60,in=-120,looseness=0] (O13);
%
%\draw[edgeon ] (B12) to[out=30,in=150,looseness=0.5] (B13);
%\draw[edgeon ] (B12) to[out=15,in=165,looseness=0.5] (B13);
%\draw[edgeon ] (B12) to[out=0,in=-180,looseness=0.5] (B13);
%\draw[edgeon ] (B12) to[out=-15,in=-165,looseness=0.5] (B13);
%\draw[edgeon ] (B12) to[out=-30,in=-150,looseness=0.5] (B13);
%
%\draw[edgeon ] (O13) to[out=0,in=-150,looseness=0] (LEAF);
%\draw[edgeon ] (B13) to[out=0,in=-120,looseness=0] (LEAF);
\end{tikzpicture}
\end{document}

==> anc/multigraph-full-example.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\definecolor{lightgray}{HTML}{C0C0C0}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex
\tikzset{shade/.style={opacity=0.15}} % Make it transparent

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.0,L={R}]{ROOT}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-3,y=7.5,L={T$_{0}$}]{T0}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-3,y=4.5,L={T$_{1}$}]{T1}}

\tikzset{VertexStyle/.append style={
  ball color=blue!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.5,L={O$_{0}$}]{O00}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=4,y=8.5,L={O$_{1}$}]{O01}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=8,y=8.5,L={O$_{2}$}]{O02}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=12,y=8.5,L={O$_{3}$}]{O03}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=16,y=8.5,L={O$_{4}$}]{O04}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=20,y=8.5,L={O$_{5}$}]{O05}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=24,y=8.5,L={O$_{6}$}]{O06}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=28,y=8.5,L={O$_{7}$}]{O07}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=32,y=8.5,L={O$_{8}$}]{O08}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=36,y=8.5,L={O$_{9}$}]{O09}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=40,y=8.5,L={O$_{10}$}]{O0A}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=44,y=8.5,L={O$_{11}$}]{O0B}}

{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=0,y=5.5,L={O$_{0}$}]{O10}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=4,y=5.5,L={O$_{1}$}]{O11}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=8,y=5.5,L={O$_{2}$}]{O12}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=12,y=5.5,L={O$_{3}$}]{O13}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=16,y=5.5,L={O$_{4}$}]{O14}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=20,y=5.5,L={O$_{5}$}]{O15}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=24,y=5.5,L={O$_{6}$}]{O16}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=28,y=5.5,L={O$_{7}$}]{O17}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=32,y=5.5,L={O$_{8}$}]{O18}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=36,y=5.5,L={O$_{9}$}]{O19}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=40,y=5.5,L={O$_{10}$}]{O1A}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=44,y=5.5,L={O$_{11}$}]{O1B}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=0,y=6.5,L={I$_{0}$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.5,L={I$_{1}$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.5,L={I$_{2}$}]{B02}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=6.5,L={I$_{3}$}]{B03}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=16,y=6.5,L={I$_{4}$}]{B04}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=20,y=6.5,L={I$_{5}$}]{B05}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=24,y=6.5,L={I$_{6}$}]{B06}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=28,y=6.5,L={I$_{7}$}]{B07}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=32,y=6.5,L={I$_{8}$}]{B08}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=36,y=6.5,L={I$_{9}$}]{B09}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=40,y=6.5,L={I$_{10}$}]{B0A}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=44,y=6.5,L={I$_{11}$}]{B0B}}

{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=0,y=3.5,L={I$_{0}$}]{B10}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=4,y=3.5,L={I$_{1}$}]{B11}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=8,y=3.5,L={I$_{2}$}]{B12}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=12,y=3.5,L={I$_{3}$}]{B13}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=16,y=3.5,L={I$_{4}$}]{B14}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=20,y=3.5,L={I$_{5}$}]{B15}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=24,y=3.5,L={I$_{6}$}]{B16}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=28,y=3.5,L={I$_{7}$}]{B17}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=32,y=3.5,L={I$_{8}$}]{B18}}
{\tikzset{VertexStyle/.append style={verton}}\Vertex[x=36,y=3.5,L={I$_{9}$}]{B19}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=40,y=3.5,L={I$_{10}$}]{B1A}}
{\tikzset{VertexStyle/.append style={verton,shade}}\Vertex[x=44,y=3.5,L={I$_{11}$}]{B1B}}

\tikzset{VertexStyle/.append style={
  ball color=gray!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=47,y=6,L={X}]{LEAF}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=15,y=6,L={L}]{L1}}
% Words

\renewcommand{\ttdefault}{pcr}

\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
\def\y{9.25}
\Vertex[x=0,y=\y,L={the}]{Word31}
\Vertex[x=2.25,y=\y,L={[[}]{Sep31s}
\Vertex[x=3.5,y=\y,L={IL2}]{Word32}
\Vertex[x=5.25,y=\y,L={]\scriptsize$_{\mathrm{DNA}}$}]{Sep32e}
\Vertex[x=8.25,y=\y,L={regulatory}]{Word33}
\Vertex[x=12,y=\y,L={region}]{Word34}
\Vertex[x=14,y=\y,L={]\scriptsize$_{\mathrm{DNA}}$}]{Sep34e}
\Vertex[x=16,y=\y,L={or}]{Word34}
\Vertex[x=20,y=\y,L={a}]{Word34}
\Vertex[x=24,y=\y,L={multimer}]{Word34}
\Vertex[x=28,y=\y,L={of}]{Word34}
\Vertex[x=32,y=\y,L={the}]{Word34}
\Vertex[x=33.75,y=\y,L={[[}]{Sep34e}
\Vertex[x=35.5,y=\y,L={NF-AT}]{Word34}
\Vertex[x=38,y=\y,L={]\scriptsize$_{\mathrm{PROT}}$}]{Sep34e}
\Vertex[x=41,y=\y,L={binding}]{Word34}
\Vertex[x=44,y=\y,L={site}]{Word34}
\Vertex[x=46,y=\y,L={]\scriptsize$_{\mathrm{DNA}}$}]{Sep34e}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black,anchor=south}}
\tikzset{edgeon/.append style={line width=0.5pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

\draw[edgeon,hyperedge_red] (ROOT) to[out=0.5,in=-180] (T0);
\draw[edgeon,hyperedge_red] (ROOT) to[out=0,in=-180] (T1);

\draw[edgeon ] (T0) to[out=30,in=-150,looseness=0] node{\footnotesize\bf\texttt{X}} (O00);
\draw[edgeon ,shade] (T0) to[out=-30,in=150,looseness=0] node{\footnotesize\bf\texttt{S}} (B00);
\draw[edgeon ] (T1) to[out=30,in=-150,looseness=0] (O10);
\draw[edgeon ,shade] (T1) to[out=-30,in=150,looseness=0] (B10);

\draw[edgeon ,shade] (O00) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O01);
\draw[edgeon ] (O00) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B01);
\draw[edgeon ,shade] (B00) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O01);

\draw[edgeon ,shade] (B00) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B01);
\draw[edgeon ,shade] (B00) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}}(B01);
\draw[edgeon ,shade] (B00) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B01);
\draw[edgeon ,shade] (B00) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}}(B01);
\draw[edgeon ,shade] (B00) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}}(B01);

\draw[edgeon ,shade] (O01) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O02);
\draw[edgeon ,shade] (O01) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}}  (B02);
\draw[edgeon ,shade] (B01) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O02);

\draw[edgeon ,shade] (B01) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B02);
\draw[edgeon ,shade] (B01) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B02);
\draw[edgeon ,shade] (B01) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B02);
\draw[edgeon ] (B01) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B02);
\draw[edgeon ,shade] (B01) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B02);

\draw[edgeon ,shade] (O02) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O03);
\draw[edgeon ,shade] (O02) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B03);
\draw[edgeon ,shade] (B02) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O03);

\draw[edgeon ,shade] (B02) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B03);
\draw[edgeon ] (B02) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B03);
\draw[edgeon ,shade] (B02) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B03);
\draw[edgeon ,shade] (B02) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B03);
\draw[edgeon ,shade] (B02) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B03);

\draw[edgeon ,shade] (O03) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O04);
\draw[edgeon ,shade] (O03) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B04);
\draw[edgeon ] (B03) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O04);

\draw[edgeon ,shade] (B03) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B04);
\draw[edgeon ,shade] (B03) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B04);
\draw[edgeon ,shade] (B03) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B04);
\draw[edgeon ,shade] (B03) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B04);
\draw[edgeon ,shade] (B03) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B04);

\draw[edgeon ,shade] (B02) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B03);
\draw[edgeon ] (B02) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B03);
\draw[edgeon ,shade] (B02) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B03);
\draw[edgeon ,shade] (B02) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B03);
\draw[edgeon ,shade] (B02) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B03);

\draw[edgeon ] (O04) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O05);
\draw[edgeon ,shade] (O04) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B05);
\draw[edgeon ,shade] (B04) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O05);

\draw[edgeon ,shade] (B04) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B05);
\draw[edgeon ,shade] (B04) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B05);
\draw[edgeon ,shade] (B04) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B05);
\draw[edgeon ,shade] (B04) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B05);
\draw[edgeon ,shade] (B04) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B05);

\draw[edgeon ] (O05) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O06);
\draw[edgeon ,shade] (O05) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B06);
\draw[edgeon ,shade] (B05) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O06);

\draw[edgeon ,shade] (B05) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B06);
\draw[edgeon ,shade] (B05) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B06);
\draw[edgeon ,shade] (B05) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B06);
\draw[edgeon ,shade] (B05) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B06);
\draw[edgeon ,shade] (B05) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B06);

\draw[edgeon ] (O06) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O07);
\draw[edgeon ,shade] (O06) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B07);
\draw[edgeon ,shade] (B06) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O07);

\draw[edgeon ,shade] (B06) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B07);
\draw[edgeon ,shade] (B06) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B07);
\draw[edgeon ,shade] (B06) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B07);
\draw[edgeon ,shade] (B06) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B07);
\draw[edgeon ,shade] (B06) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B07);

\draw[edgeon ] (O07) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O08);
\draw[edgeon ,shade] (O07) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B08);
\draw[edgeon ,shade] (B07) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O08);

\draw[edgeon ,shade] (B07) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B08);
\draw[edgeon ,shade] (B07) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B08);
\draw[edgeon ,shade] (B07) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B08);
\draw[edgeon ,shade] (B07) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B08);
\draw[edgeon ,shade] (B07) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B08);

\draw[edgeon ,shade] (O08) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O09);
\draw[edgeon ] (O08) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B09);
\draw[edgeon ,shade] (B08) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O09);

\draw[edgeon ,shade] (B08) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B09);
\draw[edgeon ,shade] (B08) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B09);
\draw[edgeon ,shade] (B08) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B09);
\draw[edgeon ,shade] (B08) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B09);
\draw[edgeon ,shade] (B08) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B09);

\draw[edgeon ,shade] (O09) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O0A);
\draw[edgeon ,shade] (O09) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B0A);
\draw[edgeon ,shade] (B09) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O0A);

\draw[edgeon ,shade] (B09) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B0A);
\draw[edgeon ] (B09) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B0A);
\draw[edgeon ,shade] (B09) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B0A);
\draw[edgeon ,shade] (B09) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B0A);
\draw[edgeon ,shade] (B09) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B0A);

\draw[edgeon ,shade] (O0A) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O0B);
\draw[edgeon ,shade] (O0A) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B0B);
\draw[edgeon ,shade] (B0A) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O0B);

\draw[edgeon ,shade] (B0A) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B0B);
\draw[edgeon ] (B0A) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B0B);
\draw[edgeon ,shade] (B0A) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B0B);
\draw[edgeon ,shade] (B0A) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B0B);
\draw[edgeon ,shade] (B0A) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B0B);

\draw[edgeon ,shade] (O0B) to[out=-30,in=120,looseness=0] node[right=1pt]{\footnotesize\bf\texttt{X}} (LEAF);
\draw[edgeon ] (B0B) to[out=0,in=165,looseness=0] node{\footnotesize\bf\texttt{E}} (LEAF);

\draw[edgeon ] (O10) to[out=0,in=-180,looseness=0] (O11);
\draw[edgeon ,shade] (O10) to[out=-60,in=120,looseness=0] (B11);
\draw[edgeon ,shade] (B10) to[out=60,in=-120,looseness=0] (O11);

\draw[edgeon ,shade] (B10) to[out=30,in=150,looseness=0.5] (B11);
\draw[edgeon ,shade] (B10) to[out=15,in=165,looseness=0.5] (B11);
\draw[edgeon ,shade] (B10) to[out=0,in=-180,looseness=0.5] (B11);
\draw[edgeon ,shade] (B10) to[out=-15,in=-165,looseness=0.5] (B11);
\draw[edgeon ,shade] (B10) to[out=-30,in=-150,looseness=0.5] (B11);

\draw[edgeon ] (O11) to[out=0,in=-180,looseness=0] (O12);
\draw[edgeon ,shade] (O11) to[out=-60,in=120,looseness=0] (B12);
\draw[edgeon ,shade] (B11) to[out=60,in=-120,looseness=0] (O12);

\draw[edgeon ,shade] (B11) to[out=30,in=150,looseness=0.5] (B12);
\draw[edgeon ,shade] (B11) to[out=15,in=165,looseness=0.5] (B12);
\draw[edgeon ,shade] (B11) to[out=0,in=-180,looseness=0.5] (B12);
\draw[edgeon ,shade] (B11) to[out=-15,in=-165,looseness=0.5] (B12);
\draw[edgeon ,shade] (B11) to[out=-30,in=-150,looseness=0.5] (B12);

\draw[edgeon ] (O12) to[out=0,in=-180,looseness=0] (O13);
\draw[edgeon ,shade] (O12) to[out=-60,in=120,looseness=0] (B13);
\draw[edgeon ,shade] (B12) to[out=60,in=-120,looseness=0] (O13);

\draw[edgeon ,shade] (B12) to[out=30,in=150,looseness=0.5] (B13);
\draw[edgeon ,shade] (B12) to[out=15,in=165,looseness=0.5] (B13);
\draw[edgeon ,shade] (B12) to[out=0,in=-180,looseness=0.5] (B13);
\draw[edgeon ,shade] (B12) to[out=-15,in=-165,looseness=0.5] (B13);
\draw[edgeon ,shade] (B12) to[out=-30,in=-150,looseness=0.5] (B13);

\draw[edgeon ] (O13) to[out=0,in=-180,looseness=0] (O14);
\draw[edgeon ,shade] (O13) to[out=-60,in=120,looseness=0] (B14);
\draw[edgeon ,shade] (B13) to[out=60,in=-120,looseness=0] (O14);

\draw[edgeon ,shade] (B13) to[out=30,in=150,looseness=0.5] (B14);
\draw[edgeon ,shade] (B13) to[out=15,in=165,looseness=0.5] (B14);
\draw[edgeon ,shade] (B13) to[out=0,in=-180,looseness=0.5] (B14);
\draw[edgeon ,shade] (B13) to[out=-15,in=-165,looseness=0.5] (B14);
\draw[edgeon ,shade] (B13) to[out=-30,in=-150,looseness=0.5] (B14);

\draw[edgeon ] (O14) to[out=0,in=-180,looseness=0] (O15);
\draw[edgeon ,shade] (O14) to[out=-60,in=120,looseness=0] (B15);
\draw[edgeon ,shade] (B14) to[out=60,in=-120,looseness=0] (O15);

\draw[edgeon ,shade] (B14) to[out=30,in=150,looseness=0.5] (B15);
\draw[edgeon ,shade] (B14) to[out=15,in=165,looseness=0.5] (B15);
\draw[edgeon ,shade] (B14) to[out=0,in=-180,looseness=0.5] (B15);
\draw[edgeon ,shade] (B14) to[out=-15,in=-165,looseness=0.5] (B15);
\draw[edgeon ,shade] (B14) to[out=-30,in=-150,looseness=0.5] (B15);

\draw[edgeon ] (O15) to[out=0,in=-180,looseness=0] (O16);
\draw[edgeon ,shade] (O15) to[out=-60,in=120,looseness=0] (B16);
\draw[edgeon ,shade] (B15) to[out=60,in=-120,looseness=0] (O16);

\draw[edgeon ,shade] (B15) to[out=30,in=150,looseness=0.5] (B16);
\draw[edgeon ,shade] (B15) to[out=15,in=165,looseness=0.5] (B16);
\draw[edgeon ,shade] (B15) to[out=0,in=-180,looseness=0.5] (B16);
\draw[edgeon ,shade] (B15) to[out=-15,in=-165,looseness=0.5] (B16);
\draw[edgeon ,shade] (B15) to[out=-30,in=-150,looseness=0.5] (B16);

\draw[edgeon ] (O16) to[out=0,in=-180,looseness=0] (O17);
\draw[edgeon ,shade] (O16) to[out=-60,in=120,looseness=0] (B17);
\draw[edgeon ,shade] (B16) to[out=60,in=-120,looseness=0] (O17);

\draw[edgeon ,shade] (B16) to[out=30,in=150,looseness=0.5] (B17);
\draw[edgeon ,shade] (B16) to[out=15,in=165,looseness=0.5] (B17);
\draw[edgeon ,shade] (B16) to[out=0,in=-180,looseness=0.5] (B17);
\draw[edgeon ,shade] (B16) to[out=-15,in=-165,looseness=0.5] (B17);
\draw[edgeon ,shade] (B16) to[out=-30,in=-150,looseness=0.5] (B17);

\draw[edgeon ] (O17) to[out=0,in=-180,looseness=0] (O18);
\draw[edgeon ,shade] (O17) to[out=-60,in=120,looseness=0] (B18);
\draw[edgeon ,shade] (B17) to[out=60,in=-120,looseness=0] (O18);

\draw[edgeon ,shade] (B17) to[out=30,in=150,looseness=0.5] (B18);
\draw[edgeon ,shade] (B17) to[out=15,in=165,looseness=0.5] (B18);
\draw[edgeon ,shade] (B17) to[out=0,in=-180,looseness=0.5] (B18);
\draw[edgeon ,shade] (B17) to[out=-15,in=-165,looseness=0.5] (B18);
\draw[edgeon ,shade] (B17) to[out=-30,in=-150,looseness=0.5] (B18);

\draw[edgeon ,shade] (O18) to[out=0,in=-180,looseness=0] (O19);
\draw[edgeon ] (O18) to[out=-60,in=120,looseness=0] (B19);
\draw[edgeon ,shade] (B18) to[out=60,in=-120,looseness=0] (O19);

\draw[edgeon ,shade] (B18) to[out=30,in=150,looseness=0.5] (B19);
\draw[edgeon ,shade] (B18) to[out=15,in=165,looseness=0.5] (B19);
\draw[edgeon ,shade] (B18) to[out=0,in=-180,looseness=0.5] (B19);
\draw[edgeon ,shade] (B18) to[out=-15,in=-165,looseness=0.5] (B19);
\draw[edgeon ,shade] (B18) to[out=-30,in=-150,looseness=0.5] (B19);

\draw[edgeon ,shade] (O19) to[out=0,in=-180,looseness=0] (O1A);
\draw[edgeon ,shade] (O19) to[out=-60,in=120,looseness=0] (B1A);
\draw[edgeon ] (B19) to[out=60,in=-120,looseness=0] (O1A);

\draw[edgeon ,shade] (B19) to[out=30,in=150,looseness=0.5] (B1A);
\draw[edgeon ,shade] (B19) to[out=15,in=165,looseness=0.5] (B1A);
\draw[edgeon ,shade] (B19) to[out=0,in=-180,looseness=0.5] (B1A);
\draw[edgeon ,shade] (B19) to[out=-15,in=-165,looseness=0.5] (B1A);
\draw[edgeon ,shade] (B19) to[out=-30,in=-150,looseness=0.5] (B1A);

\draw[edgeon ] (O1A) to[out=0,in=-180,looseness=0] (O1B);
\draw[edgeon ,shade] (O1A) to[out=-60,in=120,looseness=0] (B1B);
\draw[edgeon ,shade] (B1A) to[out=60,in=-120,looseness=0] (O1B);

\draw[edgeon ,shade] (B1A) to[out=30,in=150,looseness=0.5] (B1B);
\draw[edgeon ,shade] (B1A) to[out=15,in=165,looseness=0.5] (B1B);
\draw[edgeon ,shade] (B1A) to[out=0,in=-180,looseness=0.5] (B1B);
\draw[edgeon ,shade] (B1A) to[out=-15,in=-165,looseness=0.5] (B1B);
\draw[edgeon ,shade] (B1A) to[out=-30,in=-150,looseness=0.5] (B1B);

\draw[edgeon ] (O1B) to[out=0,in=-165,looseness=0] (LEAF);
\draw[edgeon ,shade] (B1B) to[out=30,in=-120,looseness=0] (LEAF);
\end{tikzpicture}
\end{document}

==> anc/multigraph-model.tex <==
\documentclass{standalone}
\usepackage{tkz-berge}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage{pgfplots}

\begin{document}
\begin{tikzpicture}[xscale=0.3, yscale=0.8, every node/.style={scale=0.6}]

\makeatletter
\pgfdeclareradialshading[tikz@ball]{ball}{\pgfqpoint{-10bp}{10bp}}{%
 color(0bp)=(tikz@ball!30!white);
 color(9bp)=(tikz@ball!75!white);
 color(18bp)=(tikz@ball!90!black);
 color(25bp)=(tikz@ball!70!black);
 color(50bp)=(black)}
\makeatother
\definecolor{bblue}{HTML}{4F81BD}
\definecolor{rred}{HTML}{C0504D}
\definecolor{ggreen}{HTML}{9BBB59}
\definecolor{ppurple}{HTML}{9F4C7C}
\definecolor{oorange}{HTML}{CF8000}
\tikzset{VertexStyle/.style = {
	shape=circle,
	minimum size=24pt}
}

% Vertices
\tikzset{verton/.style={shape=circle}} % Display vertex
\tikzset{vertoff/.style={shape=coordinate}} % Hide vertex

\tikzset{VertexStyle/.append style={
  ball color=red!30}
}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-6,y=6.0,L={R}]{ROOT}}

\tikzset{VertexStyle/.append style={
  ball color=purple!30}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-3,y=7.5,L={R}]{T0}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=-3,y=4.5,L={T$_{1}$}]{T1}}

\tikzset{VertexStyle/.append style={
  ball color=blue!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=8.5,L={O$_{0}$}]{O00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=8.5,L={O$_{1}$}]{O01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=8.5,L={O$_{2}$}]{O02}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=8.5,L={O$_{3}$}]{O03}}

%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=5.5,L={O$_{1}$}]{O10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=5.5,L={O$_{1}$}]{O11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=5.5,L={O$_{1}$}]{O12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=5.5,L={O$_{1}$}]{O13}}

\tikzset{VertexStyle/.append style={
  ball color=green!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=6.5,L={I$_{0}$}]{B00}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=6.5,L={I$_{1}$}]{B01}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=6.5,L={I$_{2}$}]{B02}}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=6.5,L={I$_{3}$}]{B03}}

%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=0,y=3.5,L={I$_{1}$}]{B10}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=4,y=3.5,L={I$_{1}$}]{B11}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=8,y=3.5,L={I$_{1}$}]{B12}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=12,y=3.5,L={I$_{1}$}]{B13}}

\tikzset{VertexStyle/.append style={
  ball color=gray!20}
}
{\tikzset{VertexStyle/.append style=verton}\Vertex[x=15,y=7.5,L={X}]{LEAF}}
%{\tikzset{VertexStyle/.append style=verton}\Vertex[x=15,y=6,L={L}]{L1}}
% Words

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.125,color=black}}
%\Vertex[x=-4,y=9.6,L={[[[Infarctions]${}_1$]${}_2$]${}_3$}]{Word0}
%\Vertex[x=0.5,y=9.6,L={either}]{Word1}
%\Vertex[x=4,y=9.6,L={[water}]{Word2}
%\Vertex[x=8,y=9.6,L={shed]${}_2$}]{Word3}
%\Vertex[x=12,y=9.6,L={or}]{Word4}
%\Vertex[x=16,y=9.6,L={[embolic]${}_3$}]{Word4}

%{\tikzset{VertexStyle/.style = {line width=1pt,scale=1,color=white}}
%\Vertex[x=5,y=5,L={.}]{c1}
%}

%\tikzset{VertexStyle/.style = {line width=1pt,scale=1.25,color=black}}
%\Vertex[x=-5.5,y=9.0,L={$\ldots$}]{Elp1}
%\Vertex[x=-5.5,y=8.0,L={$\ldots$}]{Elp2}
%\Vertex[x=-5.5,y=6.25,L={$\ldots$}]{Elp3}
%\Vertex[x=-5.5,y=4.5,L={$\ldots$}]{Elp4}
%\Vertex[x=-5.5,y=2.5,L={$\ldots$}]{Elp5}
%\Vertex[x=-5.5,y=2,L={$\ldots$}]{Elp6}

% Edges
\tikzset{every path/.style={->,black,anchor=south}}
\tikzset{edgeon/.append style={line width=0.5pt}}
\tikzset{edgeoff/.append style={draw=none}}
\tikzset{hyperedge_red/.append style={rred}}
\tikzset{hyperedge_purple/.append style={ppurple}}
\tikzset{hyperedge_green/.append style={ggreen}}
\tikzset{hyperedge_blue/.append style={bblue}}
\tikzset{hyperedge_orange/.append style={oorange}}

%\draw[edgeon,hyperedge_red] (ROOT) to[out=0.5,in=-180] (T0);
%\draw[edgeon,hyperedge_red] (ROOT) to[out=0,in=-180] (T1);

\renewcommand{\ttdefault}{pcr}

\draw[edgeon ] (T0) to[out=30,in=-150,looseness=0] node{\footnotesize\bf\texttt{X}} (O00);
\draw[edgeon ] (T0) to[out=-30,in=150,looseness=0] node{\footnotesize\bf\texttt{S}} (B00);
%\draw[edgeon ] (T1) to[out=30,in=-150,looseness=0] (O10);
%\draw[edgeon ] (T1) to[out=-30,in=150,looseness=0] (B10);

\draw[edgeon ] (O00) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O01);
\draw[edgeon ] (O00) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B01);
\draw[edgeon ] (B00) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O01);

\draw[edgeon ] (B00) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B01);
\draw[edgeon ] (B00) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}}(B01);
\draw[edgeon ] (B00) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B01);
\draw[edgeon ] (B00) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}}(B01);
\draw[edgeon ] (B00) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}}(B01);

\draw[edgeon ] (O01) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O02);
\draw[edgeon ] (O01) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}}  (B02);
\draw[edgeon ] (B01) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O02);

\draw[edgeon ] (B01) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B02);
\draw[edgeon ] (B01) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B02);
\draw[edgeon ] (B01) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B02);
\draw[edgeon ] (B01) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B02);
\draw[edgeon ] (B01) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B02);

\draw[edgeon ] (O02) to[out=0,in=-180,looseness=0] node{\footnotesize\bf\texttt{X}} (O03);
\draw[edgeon ] (O02) to[out=-60,in=120,looseness=0] node[near start]{\footnotesize\bf\texttt{S}} (B03);
\draw[edgeon ] (B02) to[out=60,in=-120,looseness=0] node[near start]{\footnotesize\bf\texttt{E}} (O03);

\draw[edgeon ] (B02) to[out=30,in=150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ES}} (B03);
\draw[edgeon ] (B02) to[out=15,in=165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{C}} (B03);
\draw[edgeon ] (B02) to[out=0,in=-180,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{CS}} (B03);
\draw[edgeon ] (B02) to[out=-15,in=-165,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{EC}} (B03);
\draw[edgeon ] (B02) to[out=-30,in=-150,looseness=0.75] node[above=-3pt]{\footnotesize\bf\texttt{ECS}} (B03);

\draw[edgeon ] (O03) to[out=-30,in=150,looseness=0] node[right=1pt]{\footnotesize\bf\texttt{X}} (LEAF);
\draw[edgeon ] (B03) to[out=30,in=-150,looseness=0] node{\footnotesize\bf\texttt{E}} (LEAF);

%\draw[edgeon ] (O10) to[out=0,in=-180,looseness=0] (O11);
%\draw[edgeon ] (O10) to[out=-60,in=120,looseness=0] (B11);
%\draw[edgeon ] (B10) to[out=60,in=-120,looseness=0] (O11);
%
%\draw[edgeon ] (B10) to[out=30,in=150,looseness=0.5] (B11);
%\draw[edgeon ] (B10) to[out=15,in=165,looseness=0.5] (B11);
%\draw[edgeon ] (B10) to[out=0,in=-180,looseness=0.5] (B11);
%\draw[edgeon ] (B10) to[out=-15,in=-165,looseness=0.5] (B11);
%\draw[edgeon ] (B10) to[out=-30,in=-150,looseness=0.5] (B11);
%
%\draw[edgeon ] (O11) to[out=0,in=-180,looseness=0] (O12);
%\draw[edgeon ] (O11) to[out=-60,in=120,looseness=0] (B12);
%\draw[edgeon ] (B11) to[out=60,in=-120,looseness=0] (O12);
%
%\draw[edgeon ] (B11) to[out=30,in=150,looseness=0.5] (B12);
%\draw[edgeon ] (B11) to[out=15,in=165,looseness=0.5] (B12);
%\draw[edgeon ] (B11) to[out=0,in=-180,looseness=0.5] (B12);
%\draw[edgeon ] (B11) to[out=-15,in=-165,looseness=0.5] (B12);
%\draw[edgeon ] (B11) to[out=-30,in=-150,looseness=0.5] (B12);
%
%\draw[edgeon ] (O12) to[out=0,in=-180,looseness=0] (O13);
%\draw[edgeon ] (O12) to[out=-60,in=120,looseness=0] (B13);
%\draw[edgeon ] (B12) to[out=60,in=-120,looseness=0] (O13);
%
%\draw[edgeon ] (B12) to[out=30,in=150,looseness=0.5] (B13);
%\draw[edgeon ] (B12) to[out=15,in=165,looseness=0.5] (B13);
%\draw[edgeon ] (B12) to[out=0,in=-180,looseness=0.5] (B13);
%\draw[edgeon ] (B12) to[out=-15,in=-165,looseness=0.5] (B13);
%\draw[edgeon ] (B12) to[out=-30,in=-150,looseness=0.5] (B13);
%
%\draw[edgeon ] (O13) to[out=0,in=-150,looseness=0] (LEAF);
%\draw[edgeon ] (B13) to[out=0,in=-120,looseness=0] (LEAF);
\end{tikzpicture}
\end{document}
